A second order primal-dual method for nonsmooth convex composite optimization

We develop a second order primal-dual method for optimization problems in which the objective function is given by the sum of a strongly convex twice differentiable term and a possibly nondifferentiable convex regularizer. After introducing an auxiliary variable, we utilize the proximal operator of the nonsmooth regularizer to transform the associated augmented Lagrangian into a function that is once, but not twice, continuously differentiable. The saddle point of this function corresponds to the solution of the original optimization problem. We employ a generalization of the Hessian to define second order updates on this function and prove global exponential stability of the corresponding differential inclusion. Furthermore, we develop a globally convergent customized algorithm that utilizes the primal-dual augmented Lagrangian as a merit function. We show that the search direction can be computed efficiently and prove quadratic/superlinear asymptotic convergence. We use the $\ell_1$-regularized model predictive control problem and the problem of designing a distributed controller for a spatially-invariant system to demonstrate the merits and the effectiveness of our method.

==> morplots.m <==
x = linspace(-2,2,100);

f = abs(x);
prox = sign(x).*max(abs(x) - 1, 0);
mor  = 1/2*huber(x);
mor1 = abs(x)-1/2;
mor2 = 1/2*x.^2;
sat  = sign(x).*min(abs(x),1);


subplot(2,2,1)

%%
plot(x,f,'LineWidth',3);
% title('g(x)')

%%
% subplot(2,2,2)
plot(x,prox,'LineWidth',3);
% title('prox_{g}(x)')

%%
% subplot(2,2,3)
plot(x,mor,'-','LineWidth',3)
axis([-2 2 0 1.5])
% title('M_{g}(x)')

%%
% subplot(2,2,4)


plot(x,sat,'LineWidth',3)
axis([-2 2 -1.5 1.5])
% title('\nabla M_{g}(x)')
